The homogeneous characterisation of Ariel host stars

The Ariel mission will characterise the chemical and thermal properties of the atmospheres of about a thousand exoplanets transiting their host star(s). The observation of such a large sample of planets will allow to deepen our understanding of planetary and atmospheric formation at the early stages, providing a truly representative picture of the chemical nature of exoplanets, and relating this directly to the type and chemical environment of the host star. Hence, the accurate and precise determination of the host star fundamental properties is essential to Ariel for drawing a comprehensive picture of the underlying essence of these planetary systems. We present here a structured approach for the characterisation of Ariel stars that accounts for the concepts of homogeneity and coherence among a large set of stellar parameters. We present here the studies and benchmark analyses we have been performing to determine robust stellar fundamental parameters, elemental abundances, activity indices, and stellar ages. In particular, we present results for the homogeneous estimation of the activity indices S and log(R'HK), and preliminary results for elemental abundances of Na, Al, Mg, Si, C, N. In addition, we analyse the variation of a planetary spectrum, obtained with Ariel, as a function of the uncertainty on the stellar effective temperature. Finally, we present our observational campaign for precisely and homogeneously characterising all Ariel stars in order to perform a meaningful choice of final targets before the mission launch.

==> findnonascii.sh <==
#!/bin/sh

grep -n -P "[^|a-zA-Z\{\}\s%\./\-:;,0-9@=\\\\\"'\(\)_~\$\!&\`\?+#\^<>\[\]\*]" $@
